FDP control in multivariate linear models using the bootstrap

In this article we develop a method for performing post hoc inference of the False Discovery Proportion (FDP) over multiple contrasts of interest in the multivariate linear model. To do so we use the bootstrap to simulate from the distribution of the null contrasts. We combine the bootstrap with the post hoc inference bounds of Blanchard (2020) and prove that doing so provides simultaneous asymptotic control of the FDP over all subsets of hypotheses. This requires us to demonstrate consistency of the multivariate bootstrap in the linear model, which we do via the Lindeberg Central Limit Theorem, providing a simpler proof of this result than that of Eck (2018). We demonstrate, via simulations, that our approach provides simultaneous control of the FDP over all subsets and is typically more powerful than existing, state of the art, parametric methods. We illustrate our approach on functional Magnetic Resonance Imaging data from the Human Connectome project and on a transcriptomic dataset of chronic obstructive pulmonary disease.

==> Figures/EJER_nsubj_dim/plot_EJER_nsubj_dim.py <==
import numpy as np
import matplotlib.pyplot as plt
import pyrft as pr

load_results = np.load('C:\\Users\\12SDa\\global\\Intern\\drago\\Results\\FPR_results\\EJER_nsubj_dim\\nsubjdim2D_1contrasts_fwhm_4_B_100_niters_2000.npz')
JER_FPR = load_results['JER_FPR']

nsubj_vec = np.arange(20,101,10)
dim_sides = np.arange(20,201,10)
dim = 50
dim_idx = np.where(dim_sides == dim)[0][0]

interval = pr.bernstd(0.1,2000,0.95)[0]
ones_vec = np.ones(len(nsubj_vec))

FWHM_vec = np.arange(0,9,2)
alpha_vec = (0.4, 0.5, 0.6, 0.75, 0.9)

for contrast_no in (1,2):
    for j in np.arange(len(dim_sides)):
        dim = dim_sides[j]
        dim_idx = np.where(dim_sides == dim)[0][0]
        for i in np.arange(len(FWHM_vec)):
            max_eJER = 0
            plt.plot(nsubj_vec, 0.1*ones_vec, 'k-')
            plt.plot(nsubj_vec, interval[0]*ones_vec, 'k--')
            plt.plot(nsubj_vec, interval[1]*ones_vec, 'k--')
            plt.xlabel('Number of Subjects')
            plt.ylabel('Empirical JER')
            load_results = np.load('C:\\Users\\12SDa\\global\\Intern\\drago\\Results\\FPR_results\\EJER_nsubj_dim\\nsubjdim2D_'+ str(contrast_no) + 'contrasts_fwhm_' + str(FWHM_vec[i]) + '_B_100_niters_2000.npz')
            JER_FPR = load_results['JER_FPR']
            observed_JER_4dim = JER_FPR[1:10,dim_idx]
            max_eJER = np.max((max_eJER, np.max(observed_JER_4dim)))
            plt.plot(nsubj_vec, observed_JER_4dim, label = 'FWHM = ' + str(FWHM_vec[i]), color = 'red', alpha = alpha_vec[i])
        
        plt.yticks((0.075, 0.1, 0.125, 0.15, 0.175))
        plt.ylim(0.065, np.max((0.15, max_eJER + 0.01)))
        plt.legend(loc="upper right")
        plt.title("JER control for a [" + str(dim) + ","  + str(dim) + "] image")
        saveloc = 'C:\\Users\\12SDa\\global\\Intern\\drago\\Figures\\EJER_nsubj_dim\\'
        plt.savefig(saveloc + 'JER_dim_' + str(dim) + '_contrastno_' + str(contrast_no) + '.pdf')
        plt.close()

==> Figures/EJER_nsubj_dim_meanprop/EJER_meanprop.py <==
import numpy as np
import matplotlib.pyplot as plt
import pyrft as pr

load_results = np.load('C:\\Users\\12SDa\\global\\Intern\\drago\\Results\\FPR_results\\EJER_nsubj_dim\\meanpropdim2D_fwhm_0_pi0_80_B_100_niters_1000.npz')
JER_FPR = load_results['JER_FPR']

nsubj_vec = np.arange(20,101,10)
dim_sides = np.asarray((50,100,150))

interval = pr.bernstd(0.1,1000,0.95)[0]
ones_vec = np.ones(len(nsubj_vec))

FWHM_vec = np.arange(0,9,2)
alpha_vec = (0.4, 0.5, 0.6, 0.75, 0.9)

for pi0 in (80,90):
    for j in np.arange(len(dim_sides)):
        dim = dim_sides[j]
        dim_idx = np.where(dim_sides == dim)[0][0]
        for i in np.arange(len(FWHM_vec)):
            max_eJER = 0
            plt.plot(nsubj_vec, 0.1*ones_vec, 'k-')
            plt.plot(nsubj_vec, interval[0]*ones_vec, 'k--')
            plt.plot(nsubj_vec, interval[1]*ones_vec, 'k--')
            plt.xlabel('Number of Subjects')
            plt.ylabel('Empirical JER')
            load_results = np.load('C:\\Users\\12SDa\\global\\Intern\\drago\\Results\\FPR_results\\EJER_nsubj_dim\\meanpropdim2D_fwhm_' + str(FWHM_vec[i]) + '_pi0_' + str(pi0) + '_B_100_niters_1000.npz')
            JER_FPR = load_results['JER_FPR']
            observed_JER_4dim = JER_FPR[1:10,dim_idx]
            max_eJER = np.max((max_eJER, np.max(observed_JER_4dim)))
            plt.plot(nsubj_vec, observed_JER_4dim, label = 'FWHM = ' + str(FWHM_vec[i]), color = 'red', alpha = alpha_vec[i])
        
        plt.yticks((0.075, 0.1, 0.125, 0.15, 0.175))
        plt.ylim(0.05, np.max((0.15, max_eJER + 0.01)))
        plt.legend(loc="upper right")
        plt.title("JER control for a [" + str(dim) + ","  + str(dim) + "] image")
        saveloc = 'C:\\Users\\12SDa\\global\\Intern\\drago\\Figures\\EJER_nsubj_dim_meanprop\\'
        plt.savefig(saveloc + 'JER_dim_' + str(dim) + '_pi0_' + str(pi0) + '.pdf')
        plt.close()

==> Figures/HCP/joblib/nilearn/masking/unmask/func_code.py <==
# first line: 873
def unmask(X, mask_img, order="F"):
    """Take masked data and bring them back into 3D/4D

    This function can be applied to a list of masked data.

    Parameters
    ----------
    X: numpy.ndarray (or list of)
        Masked data. shape: (samples #, features #).
        If X is one-dimensional, it is assumed that samples# == 1.
    mask_img: niimg: Niimg-like object
        See http://nilearn.github.io/manipulating_images/input_output.html
        Must be 3-dimensional.

    Returns
    -------
    data: nibabel.Nift1Image object
        Unmasked data. Depending on the shape of X, data can have
        different shapes:

        - X.ndim == 2:
          Shape: (mask.shape[0], mask.shape[1], mask.shape[2], X.shape[0])
        - X.ndim == 1:
          Shape: (mask.shape[0], mask.shape[1], mask.shape[2])
    """
    # Handle lists. This can be a list of other lists / arrays, or a list or
    # numbers. In the latter case skip.
    if isinstance(X, list) and not isinstance(X[0], numbers.Number):
        ret = []
        for x in X:
            ret.append(unmask(x, mask_img, order=order))  # 1-level recursion
        return ret

    # The code after this block assumes that X is an ndarray; ensure this
    X = np.asanyarray(X)

    mask_img = _utils.check_niimg_3d(mask_img)
    mask, affine = _load_mask_img(mask_img)

    if np.ndim(X) == 2:
        unmasked = _unmask_4d(X, mask, order=order)
    elif np.ndim(X) == 1:
        unmasked = _unmask_3d(X, mask, order=order)
    else:
        raise TypeError("Masked data X must be 2D or 1D array; "
                        "got shape: %s" % str(X.shape))

    return new_img_like(mask_img, unmasked, affine)


==> Figures/Power/power_plots.py <==
import numpy as np
import matplotlib.pyplot as plt

result_dir = 'C:\\Users\\12SDa\\global\\Intern\\drago\\Results\\Power_Results\\Results\\'
para_results_dir = 'C:\\Users\\12SDa\\global\\Intern\\drago\\Results\\Power_Results\\'

saveloc = 'C:\\Users\\12SDa\\global\\Intern\\drago\\Figures\\Power\\'

#a = np.load(result_dir + 'nsubj_100_pi0_50_nbootstraps_100_niters_5000_dim_5050_simtype_1.npz')
#print(a['power'])

nsubj_vec = np.arange(10,101,10)

for powertype in np.arange(5):
    print(powertype)
    for pi0 in np.array((0.5, 0.8, 0.9)):
        for dim in np.array((50,100)):
            ARI_power_store = np.zeros(10)
            simes_power_store = np.zeros(10)
            boot_power_store = np.zeros(10)
            
            for I in np.arange(10):
                nsubj = 10*(I+1)
                try:
                    ARI = np.load(para_results_dir + 'nsubj_' + str(nsubj) + '_pi0_' + str(int(100*pi0)) + '_niters_5000_dim_' + str(dim) + str(dim) + '_simtype_-1.npz')
                    ARIpower = ARI['power']
                    ARI_power_store[I] = ARIpower[powertype]
                except:
                    a = 1
                
                try:
                    simes = np.load(para_results_dir + 'nsubj_' + str(nsubj) + '_pi0_' + str(int(100*pi0)) + '_niters_5000_dim_' + str(dim) + str(dim) + '_simtype_-2.npz')
                    simespower = simes['power']
                    simes_power_store[I] = simespower[powertype]
                except:
                    a = 1
                    
                try:
                    boot = np.load(result_dir + 'nsubj_' + str(nsubj) + '_pi0_' + str(int(100*pi0)) + '_nbootstraps_100_niters_5000_dim_' + str(dim) + str(dim) + '_simtype_1.npz')
                    bootpower = boot['power']
                    boot_power_store[I] = bootpower[powertype]
                except:
                    a = 1
                    print(a)
                    
                plt.plot(nsubj_vec, boot_power_store, label = 'Bootstrap')
                plt.plot(nsubj_vec, simes_power_store, label = 'Simes')
                plt.plot(nsubj_vec, ARI_power_store, label = 'ARI')
                plt.xlabel('Number of Subjects')
                plt.ylabel('Power')
                plt.title('$\pi_0$ = '+ str(pi0))
                plt.legend()
                plt.savefig(saveloc + 'dim_' + str(dim) + str(dim) + '_pi0_' + str(int(100*pi0)) + '_powertype_' + str(powertype))
                plt.close()
            
#%% Testing 
result_dir = 'C:\\Users\\12SDa\\global\\Intern\\drago\\Results\\Power_Results\\'
dim = 50
pi0 = 0.5
nsubj = 90
boot = np.load(result_dir + 'nsubj_' + str(nsubj) + '_pi0_' + str(int(100*pi0)) + '_nbootstraps_100_niters_5000_dim_' + str(dim) + str(dim) + '_simtype_1.npz')
bootpower = boot['power']
print(bootpower)
